Conformal Invariance and the Four Point Scalar Correlator in Slow-Roll Inflation

We calculate the four point correlation function for scalar perturbations in the canonical model of slow-roll inflation. We work in the leading slow-roll approximation where the calculation can be done in de Sitter space. Our calculation uses techniques drawn from the AdS/CFT correspondence to find the wave function at late times and then calculate the four point function from it. The answer we get agrees with an earlier result in the literature, obtained using different methods. Our analysis reveals a subtlety with regard to the Ward identities for conformal invariance, which arises in de Sitter space and has no analogue in AdS space. This subtlety arises because in de Sitter space the metric at late times is a genuine degree of freedom, and hence to calculate correlation functions from the wave function of the Universe at late times, one must fix gauge completely. The resulting correlators are then invariant under a conformal transformation accompanied by a compensating coordinate transformation which restores the gauge.

==> allchecks.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    126026,       3254]
NotebookOptionsPosition[    123342,       3175]
NotebookOutlinePosition[    123679,       3190]
CellTagsIndexPosition[    123636,       3187]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Our", " ", "answer", " ", "consists", 
    " ", "of", " ", "two", " ", 
    RowBox[{"parts", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "a", ")"}], " ", "the", " ", "AdS", " ", "correlator", 
       " ", "and", " ", 
       RowBox[{"(", "b", ")"}], " ", "the", " ", "contribution", " ", "from", 
       " ", "integrating", " ", "out", " ", "the", " ", "graviton", " ", "in",
        " ", "the", " ", "wave"}], "-", 
      RowBox[{
       RowBox[{"function", ".", " ", "The"}], " ", "AdS", " ", "correlator", 
       " ", "itself", " ", "consists", " ", "of", " ", 
       RowBox[{"(", 
        RowBox[{"a", ".1"}], ")"}], " ", "the", " ", "transverse", " ", 
       "graviton", " ", "exchange", " ", "contribution", " ", "and", " ", 
       RowBox[{"(", 
        RowBox[{"a", ".2"}], ")"}], " ", "the", " ", "longitudinal", " ", 
       "graviton", " ", 
       RowBox[{"contribution", "."}]}]}]}]}], " ", "*******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "*", " ", "Calculation", " ", "of", " ",
     "a", 
    RowBox[{".1", " ", "**", "**", "**", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "transverse", " ", "graviton", " ", "gives", " ", "the", " ", "graviton", 
     " ", "exchange", " ", "contribution"}], ",", " ", 
    RowBox[{"with", " ", "momenta", " ", "ka"}], ",", " ", "kb", ",", " ", 
    "kc", ",", " ", 
    RowBox[{"kd", " ", "on", " ", "the", " ", "outside"}]}], " ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"transversegraviton", "[", 
     RowBox[{"a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"ks", "[", 
           RowBox[{"a", ",", "b"}], "]"}], "3"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ks", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"nk", "[", "a", "]"}], "2"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"nk", "[", "a", "]"}], " ", 
           RowBox[{"nk", "[", "b", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"ks", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"nk", "[", "c", "]"}], "2"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"nk", "[", "c", "]"}], " ", 
           RowBox[{"nk", "[", "d", "]"}]}], "-", 
          SuperscriptBox[
           RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ks", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "a", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"nk", "[", "a", "]"}], " ", 
            RowBox[{"nk", "[", "b", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ks", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "c", "]"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"nk", "[", "c", "]"}], " ", 
            RowBox[{"nk", "[", "d", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}], "2"]}], ")"}]}], 
     "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nk", "[", "a", "]"}], " ", 
         RowBox[{"nk", "[", "b", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "a", "]"}], "+", 
            RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nk", "[", "a", "]"}], "+", 
              RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "c", "]"}], "2"], "-", 
           RowBox[{"4", " ", 
            RowBox[{"nk", "[", "c", "]"}], " ", 
            RowBox[{"nk", "[", "d", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "a", "]"}], "+", 
               RowBox[{"nk", "[", "b", "]"}]}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ks", "[", 
               RowBox[{"a", ",", "b"}], "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nk", "[", "a", "]"}], "+", 
                RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"]}]], "+", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"nk", "[", "a", "]"}]}], "-", 
             RowBox[{"nk", "[", "b", "]"}], "+", 
             RowBox[{"nk", "[", "c", "]"}], "+", 
             RowBox[{"nk", "[", "d", "]"}]}]], "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}], "+", 
             RowBox[{"nk", "[", "c", "]"}], "+", 
             RowBox[{"nk", "[", "d", "]"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}]}], 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"nk", "[", "a", "]"}], "+", 
                 RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"nk", "[", "c", "]"}], "2"], "+", 
             RowBox[{"4", " ", 
              RowBox[{"nk", "[", "c", "]"}], " ", 
              RowBox[{"nk", "[", "d", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"nk", "[", "d", "]"}], "2"]}]]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ks", "[", 
             RowBox[{"a", ",", "b"}], "]"}]}], "+", 
           RowBox[{"nk", "[", "a", "]"}], "+", 
           RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ks", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "+", 
           RowBox[{"nk", "[", "a", "]"}], "+", 
           RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "a", "]"}], "+", 
            RowBox[{"nk", "[", "b", "]"}], "-", 
            RowBox[{"nk", "[", "c", "]"}], "-", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "a", "]"}], "+", 
            RowBox[{"nk", "[", "b", "]"}], "+", 
            RowBox[{"nk", "[", "c", "]"}], "+", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"]}], ")"}]}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nk", "[", "c", "]"}], " ", 
         RowBox[{"nk", "[", "d", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "c", "]"}], "+", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"nk", "[", "a", "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"nk", "[", "a", "]"}], " ", 
            RowBox[{"nk", "[", "b", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"nk", "[", "b", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nk", "[", "c", "]"}], "+", 
              RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}], "-", 
             RowBox[{"nk", "[", "c", "]"}], "-", 
             RowBox[{"nk", "[", "d", "]"}]}]], "+", 
           FractionBox["3", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "c", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], "+", 
             RowBox[{"nk", "[", "d", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}]}]], "-", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}], "+", 
             RowBox[{"nk", "[", "c", "]"}], "+", 
             RowBox[{"nk", "[", "d", "]"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], "+", 
             RowBox[{"nk", "[", "d", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ks", "[", 
               RowBox[{"a", ",", "b"}], "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nk", "[", "c", "]"}], "+", 
                RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], "+", 
             RowBox[{"nk", "[", "d", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"nk", "[", "a", "]"}], "2"], "+", 
             RowBox[{"4", " ", 
              RowBox[{"nk", "[", "a", "]"}], " ", 
              RowBox[{"nk", "[", "b", "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"nk", "[", "b", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nk", "[", "c", "]"}], "+", 
                RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"]}]]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"ks", "[", 
             RowBox[{"a", ",", "b"}], "]"}]}], "+", 
           RowBox[{"nk", "[", "c", "]"}], "+", 
           RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ks", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "+", 
           RowBox[{"nk", "[", "c", "]"}], "+", 
           RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"nk", "[", "a", "]"}]}], "-", 
            RowBox[{"nk", "[", "b", "]"}], "+", 
            RowBox[{"nk", "[", "c", "]"}], "+", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "a", "]"}], "+", 
            RowBox[{"nk", "[", "b", "]"}], "+", 
            RowBox[{"nk", "[", "c", "]"}], "+", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], "2"]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", "**", " ", "Longitudinal"}], " ", "Graviton", " ", 
      "gives", " ", "the", " ", "contribution", " ", "of", " ", "the", " ", 
      "longitudinal", " ", "graviton"}], ",", " ", 
     RowBox[{"with", " ", "momenta", " ", "ka"}], ",", " ", "kb", ",", " ", 
     "kc", ",", " ", 
     RowBox[{"kd", " ", "on", " ", "the", " ", 
      RowBox[{"outside", ".", " ", "This"}], " ", "expression", " ", "is", 
      " ", "obtained", " ", "just", " ", "by", " ", "adding", " ", "the", " ",
       "various", " ", "atomic", " ", "terms", " ", "written", " ", "in", " ",
       "the", " ", 
      RowBox[{"paper", "."}]}]}], "   ", "*****)"}]}]}]], "Input",
 CellChangeTimes->{{3.597715128884075*^9, 3.597715131435221*^9}, {
   3.597715404716852*^9, 3.5977154181626215`*^9}, {3.5977173880742936`*^9, 
   3.59771744169036*^9}, {3.5977175108703175`*^9, 3.5977175435551863`*^9}, {
   3.5977176161583395`*^9, 3.5977176370775356`*^9}, 3.5977199369540815`*^9, 
   3.5977199944243684`*^9, {3.597720024826107*^9, 3.597720039101924*^9}, {
   3.5977202417855167`*^9, 3.5977202761084795`*^9}, {3.597819988640688*^9, 
   3.5978200119627285`*^9}, {3.597820526108432*^9, 3.597820546138867*^9}, {
   3.597820841837386*^9, 3.5978208606666193`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"longitudinalgraviton", "[", 
    RowBox[{"a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], "]"}], 
   " ", ":=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox["kt", "4"], " ", 
      SuperscriptBox[
       RowBox[{"ks", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "kt", " ", 
       RowBox[{"nk", "[", "a", "]"}], " ", 
       RowBox[{"nk", "[", "b", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nk", "[", "a", "]"}], "+", 
         RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"vk", "[", "a", "]"}], ",", 
           RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"nk", "[", "a", "]"}], " ", 
          RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
       RowBox[{"nk", "[", "c", "]"}], " ", 
       RowBox[{"nk", "[", "d", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"nk", "[", "c", "]"}], "+", 
         RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"vk", "[", "c", "]"}], ",", 
           RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{"nk", "[", "c", "]"}], " ", 
          RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["kt", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "b", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "a", "]"}], ",", 
            RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"nk", "[", "a", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "d", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "c", "]"}], ",", 
            RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"nk", "[", "c", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "kt", " ", 
       SuperscriptBox[
        RowBox[{"ks", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "a", "]"}], ",", 
               RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "b", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["kt", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"nk", "[", "a", "]"}], " ", 
                RowBox[{"nk", "[", "c", "]"}]}], "+", 
               RowBox[{"kt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"nk", "[", "a", "]"}], "+", 
                  RowBox[{"nk", "[", "c", "]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "b", "]"}], ",", 
               RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["kt", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"nk", "[", "b", "]"}], " ", 
                RowBox[{"nk", "[", "c", "]"}]}], "+", 
               RowBox[{"kt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"nk", "[", "b", "]"}], "+", 
                  RowBox[{"nk", "[", "c", "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "d", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "a", "]"}], ",", 
            RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "b", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kt", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}]}], "+", 
            RowBox[{"kt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "a", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "b", "]"}], ",", 
            RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["kt", "2"], "+", 
            RowBox[{"2", " ", 
             RowBox[{"nk", "[", "b", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}]}], "+", 
            RowBox[{"kt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "b", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
       "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ks", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["kt", "3"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "c", "]"}], ",", 
            RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "b", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "a", "]"}], ",", 
               RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"nk", "[", "a", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"6", " ", 
          RowBox[{"nk", "[", "a", "]"}], " ", 
          RowBox[{"nk", "[", "b", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "a", "]"}], "+", 
            RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "a", "]"}], ",", 
              RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
          RowBox[{"nk", "[", "c", "]"}], " ", 
          RowBox[{"nk", "[", "d", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "c", "]"}], ",", 
              RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["kt", "2"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "c", "]"}], ",", 
            RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "a", "]"}], "+", 
               RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"vk", "[", "a", "]"}], ",", 
                 RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"nk", "[", "a", "]"}], " ", 
                RowBox[{"nk", "[", "b", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "b", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"vk", "[", "a", "]"}], ",", 
                  RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"nk", "[", "a", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "c", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "kt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "c", "]"}], ",", 
               RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "a", "]"}], "+", 
               RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"vk", "[", "a", "]"}], ",", 
                 RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"nk", "[", "a", "]"}], " ", 
                RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "c", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "b", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"vk", "[", "a", "]"}], ",", 
                  RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"nk", "[", "a", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"vk", "[", "c", "]"}], ",", 
                 RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"nk", "[", "c", "]"}], " ", 
                RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["kt", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "b", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "a", "]"}], ",", 
               RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"nk", "[", "a", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"nk", "[", "b", "]"}], "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"nk", "[", "c", "]"}], " ", 
          RowBox[{"nk", "[", "d", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "c", "]"}], "+", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "c", "]"}], ",", 
              RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"nk", "[", "a", "]"}], " ", 
          RowBox[{"nk", "[", "b", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "a", "]"}], "+", 
            RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "a", "]"}], ",", 
              RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "d", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "c", "]"}], ",", 
               RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"nk", "[", "c", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ks", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"nk", "[", "a", "]"}], " ", 
          RowBox[{"nk", "[", "b", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "a", "]"}], ",", 
              RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
          RowBox[{"nk", "[", "c", "]"}], " ", 
          RowBox[{"nk", "[", "d", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nk", "[", "c", "]"}], "+", 
            RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "c", "]"}], ",", 
              RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["kt", "3"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "a", "]"}], ",", 
            RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"nk", "[", "d", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "c", "]"}], ",", 
               RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"nk", "[", "c", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["kt", "2"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"vk", "[", "a", "]"}], ",", 
            RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "c", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"vk", "[", "c", "]"}], ",", 
                 RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"nk", "[", "c", "]"}], " ", 
                RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "a", "]"}], "+", 
               RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "d", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"vk", "[", "c", "]"}], ",", 
                  RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"nk", "[", "c", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "kt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "a", "]"}], ",", 
               RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "a", "]"}], "+", 
               RowBox[{"nk", "[", "b", "]"}]}], ")"}], " ", 
             RowBox[{"nk", "[", "c", "]"}], " ", 
             RowBox[{"nk", "[", "d", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"nk", "[", "c", "]"}], "+", 
               RowBox[{"nk", "[", "d", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"vk", "[", "c", "]"}], ",", 
                 RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"nk", "[", "c", "]"}], " ", 
                RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], " ", 
             RowBox[{"nk", "[", "b", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dot", "[", 
                RowBox[{
                 RowBox[{"vk", "[", "a", "]"}], ",", 
                 RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{"nk", "[", "a", "]"}], " ", 
                RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"nk", "[", "d", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"dot", "[", 
                 RowBox[{
                  RowBox[{"vk", "[", "c", "]"}], ",", 
                  RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"nk", "[", "c", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"nk", "[", "d", "]"}], "2"]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**"}], "*", " ", "The", " ", "transverse", 
     " ", "graviton", " ", "contribution", " ", "is", " ", "multiplied", " ", 
     "by", " ", "a", " ", "transverse", " ", "traceless", " ", "projector"}], 
    ",", " ", 
    RowBox[{"which", " ", "is", " ", "given", " ", "here"}]}], " ", 
   "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projectorterm", "[", 
   RowBox[{
   "a_", ",", "b_", ",", "c_", ",", "d_", ",", " ", "vks_", ",", " ", 
    "nks_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "a", "]"}], ",", " ", 
      RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "b", "]"}], ",", " ", 
      RowBox[{"vk", "[", "c", "]"}]}], "]"}]}], "  ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"vk", "[", "a", "]"}], ",", " ", "vks"}], "]"}], " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"vk", "[", "d", "]"}], ",", " ", "vks"}], "]"}], "/", 
       RowBox[{"nks", "^", "2"}]}]}], ")"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "b", "]"}], ",", " ", 
      RowBox[{"vk", "[", "c", "]"}]}], "]"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "a", "]"}], ",", 
      RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "b", "]"}], ",", " ", "vks"}], "]"}], " ", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"vk", "[", "c", "]"}], ",", " ", "vks"}], "]"}], "/", 
     RowBox[{"nks", "^", "2"}]}]}], "  ", "+", " ", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "a", "]"}], ",", " ", "vks"}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "b", "]"}], ",", " ", "vks"}], "]"}], " ", 
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"vk", "[", "c", "]"}], ",", " ", "vks"}], "]"}], " ", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"vk", "[", "d", "]"}], ",", " ", "vks"}], "]"}], "/", 
     RowBox[{"nks", "^", "4"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projector", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"projectorterm", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", " ", 
     RowBox[{
      RowBox[{"vk", "[", "a", "]"}], " ", "+", " ", 
      RowBox[{"vk", "[", "b", "]"}]}], ",", " ", 
     RowBox[{"ks", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}], " ", "+", " ", 
   RowBox[{"projectorterm", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", " ", 
     RowBox[{
      RowBox[{"vk", "[", "a", "]"}], " ", "+", " ", 
      RowBox[{"vk", "[", "b", "]"}]}], ",", " ", 
     RowBox[{"ks", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}], " ", "-", 
   RowBox[{"projectorterm", "[", 
    RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", " ", 
     RowBox[{
      RowBox[{"vk", "[", "a", "]"}], " ", "+", " ", 
      RowBox[{"vk", "[", "b", "]"}]}], ",", " ", 
     RowBox[{"ks", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transversewithproject", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"transversegraviton", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "*", 
   RowBox[{"projector", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5977175818083744`*^9, 3.597717606191769*^9}, {
   3.5977176422478313`*^9, 3.5977177761444902`*^9}, {3.597717815798758*^9, 
   3.597717815851761*^9}, {3.5977187812449784`*^9, 3.597718781553996*^9}, 
   3.5978205931573496`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "Now"}], ",", " ", 
    RowBox[{
    "we", " ", "need", " ", "to", " ", "sum", " ", "these", " ", "answers", 
     " ", "over", " ", "various", " ", "permutations", " ", "of", " ", "the", 
     " ", "external", " ", 
     RowBox[{"momenta", " ", "**", "**", "**", "**", "**"}]}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"transverselist", " ", "=", " ", 
     RowBox[{"transversewithproject", "@@@", 
      RowBox[{"Permutations", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"longitudinallist", " ", "=", " ", 
     RowBox[{"longitudinalgraviton", "@@@", 
      RowBox[{"Permutations", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fulladslist", " ", "=", " ", 
     RowBox[{"transverselist", " ", "+", "   ", 
      RowBox[{"2", "*", " ", "longitudinallist"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Note", " ", "the", " ", "relative", " ", "normalization", " ", "between",
      " ", "the", " ", "two", " ", "terms", " ", "is", " ", "the", " ", 
     "same", " ", "as", " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "The"}], " ", "factor", " ", "of", " ", "2", 
     " ", "is", " ", "just", " ", "a", " ", "choice", " ", "of", " ", 
     "conventions"}], " ", "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5977177793546734`*^9, 3.597717792385419*^9}, {
  3.5977178227831573`*^9, 3.597717829889564*^9}, {3.597718385758358*^9, 
  3.5977183977060413`*^9}, {3.5977188967055826`*^9, 3.5977188982156687`*^9}, {
  3.5977192886930027`*^9, 3.5977192948843565`*^9}, {3.5977203793933873`*^9, 
  3.5977204031317453`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Check", " ", 
    "of", " ", "Conformal", " ", 
    RowBox[{"Invariance", " ", "**", "**", "**", "**", "**"}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"px1", ",", " ", "py1", ",", " ", "pz1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], " ", "=", "  ", 
     RowBox[{"{", 
      RowBox[{"px2", ",", " ", "py2", ",", " ", "pz2"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"px3", ",", " ", "py3", ",", " ", "pz3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"px4", ",", " ", "py4", ",", " ", "pz4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fullanssubst", " ", "=", " ", 
     RowBox[{
      RowBox[{"fulladslist", "/.", 
       RowBox[{"kt", " ", "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"nk", "[", "1", "]"}], " ", "+", " ", 
         RowBox[{"nk", "[", "2", "]"}], " ", "+", " ", 
         RowBox[{"nk", "[", "3", "]"}], " ", "+", " ", 
         RowBox[{"nk", "[", "4", "]"}]}]}]}], "/.", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"vk", "[", "i_", "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"p", "[", "i", "]"}]}], " ", ",", " ", 
        RowBox[{"dot", " ", "\[Rule]", " ", "Dot"}], " ", ",", " ", 
        RowBox[{
         RowBox[{"nk", "[", "i_", "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Dot", "[", 
           RowBox[{
            RowBox[{"p", "[", "i", "]"}], ",", " ", 
            RowBox[{"p", "[", "i", "]"}]}], "]"}], "]"}]}], " ", ",", " ", 
        RowBox[{
         RowBox[{"ks", "[", 
          RowBox[{"a_", ",", " ", "b_"}], "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Dot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"p", "[", "a", "]"}], " ", "+", " ", 
             RowBox[{"p", "[", "b", "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"p", "[", "a", "]"}], "  ", "+", " ", 
             RowBox[{"p", "[", "b", "]"}]}]}], "]"}], "]"}]}]}], "}"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dersum", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom", "  ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], ",", " ", 
       RowBox[{"p", "[", "2", "]"}], ",", " ", 
       RowBox[{"p", "[", "3", "]"}], ",", " ", 
       RowBox[{"p", "[", "4", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"bx", ",", " ", "by", ",", " ", "bz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", " ", "=", " ", "3"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "x"}], "}"}], ",", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"x", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"x", " ", "\[LessEqual]", " ", "4"}], ",", " ", 
       RowBox[{"x", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"t", " ", "=", " ", 
         RowBox[{"mom", "[", 
          RowBox[{"[", "x", "]"}], "]"}]}], ";", " ", 
        RowBox[{"dersum", " ", "+=", "  ", 
         RowBox[{"2", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalDelta]", " ", "-", " ", "d"}], ")"}], "  ", 
                RowBox[{"D", "[", 
                 RowBox[{"fullanssubst", ",", " ", 
                  RowBox[{"t", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], " ", "+", " ", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "  ", "2"}], " ", 
                   RowBox[{"t", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", 
                   RowBox[{"D", "[", 
                    RowBox[{"fullanssubst", ",", " ", 
                    RowBox[{"t", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                    RowBox[{"t", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], " ", "+", "  ", 
                  RowBox[{
                   RowBox[{"t", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", 
                   RowBox[{"D", "[", 
                    RowBox[{"fullanssubst", ",", " ", 
                    RowBox[{"t", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
                    RowBox[{"t", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", " ", "1", ",", " ", "d"}], "}"}]}], 
                "]"}]}], ")"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", "d"}], "}"}]}], 
           "]"}]}]}]}]}], "]"}]}], " ", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.597717876757245*^9, 3.597717892336136*^9}, {
  3.597718215714632*^9, 3.5977182738289557`*^9}, {3.5977183542595563`*^9, 
  3.597718354342561*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", " ", "At", " ", "this", " ", "point", 
     " ", "analytics", " ", "are", " ", "a", " ", "little", " ", "tricky"}], 
    ",", " ", 
    RowBox[{"so", " ", "we", " ", "resort", " ", "to", " ", 
     RowBox[{"numerics", " ", "**", "**"}]}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dersumnum", " ", "=", " ", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"conservemom", " ", "=", " ", 
     RowBox[{"MapThread", "[", 
      RowBox[{"Rule", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "4", "]"}], " ", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", "1", "]"}], " ", "+", " ", 
            RowBox[{"p", "[", "2", "]"}], " ", "+", " ", 
            RowBox[{"p", "[", "3", "]"}]}], ")"}]}]}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"numrules2", " ", "=", " ", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"p", "[", "1", "]"}], ",", " ", 
          RowBox[{"p", "[", "2", "]"}], ",", " ", 
          RowBox[{"p", "[", "3", "]"}]}], "]"}], ",", "  ", 
        RowBox[{"RandomReal", "[", 
         RowBox[{"1", ",", " ", "9"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"numrules3", "=", " ", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Rule", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"bx", ",", "by", ",", "bz"}], "}"}], ",", " ", 
        RowBox[{"RandomReal", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
     RowBox[{"i", " ", "\[LessEqual]", " ", "24"}], ",", " ", 
     RowBox[{"i", "++"}], ",", " ", 
     RowBox[{
      RowBox[{"Print", "[", "i", "]"}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "This", " ", "is", " ", "a", " ", "time", " ", "consuming", " ", 
         "process"}], ",", " ", 
        RowBox[{
        "so", " ", "printing", " ", "this", " ", "counter", " ", "just", " ", 
         "indicates", " ", "that", " ", "the", " ", "program", " ", "has", 
         " ", "not", " ", 
         RowBox[{"hung", ".", " ", "Comment"}], " ", "this", " ", "line"}], 
        ",", " ", 
        RowBox[{"if", " ", "required"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dersumnum", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dersum", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "/.", "conservemom"}], "/.", 
          "numrules2"}], "/.", "numrules3"}], "]"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.597721010962511*^9, 3.5977210232002106`*^9}, 
   3.5977210945772934`*^9, 3.597721128381227*^9, {3.597731698304982*^9, 
   3.597731716493022*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"px1", "\[Rule]", "0.39599195841692825`"}], ",", 
   RowBox[{"py1", "\[Rule]", "0.2704761446749737`"}], ",", 
   RowBox[{"pz1", "\[Rule]", "0.3590742141471652`"}], ",", 
   RowBox[{"px2", "\[Rule]", "0.36195226877411346`"}], ",", 
   RowBox[{"py2", "\[Rule]", "0.4206602491706919`"}], ",", 
   RowBox[{"pz2", "\[Rule]", "0.8207914768932856`"}], ",", 
   RowBox[{"px3", "\[Rule]", "0.6131512054204225`"}], ",", 
   RowBox[{"py3", "\[Rule]", "0.9917416452219445`"}], ",", 
   RowBox[{"pz3", "\[Rule]", "0.7477909552390027`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5977183086679487`*^9, 3.5977183621130056`*^9, 3.5977184611536703`*^9, 
   3.597718854733182*^9, 3.597719013750277*^9, 3.5977195617096186`*^9, 
   3.5977201000064073`*^9, 3.5977201974379797`*^9, 3.5977203491546574`*^9, 
   3.5977210252523284`*^9, {3.5977210960113754`*^9, 3.5977211286692433`*^9}, 
   3.5978206836999083`*^9, 3.598078881965468*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"bx", "\[Rule]", "0.38142598176301723`"}], ",", 
   RowBox[{"by", "\[Rule]", "0.4586241609328794`"}], ",", 
   RowBox[{"bz", "\[Rule]", "0.5527185638752636`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5977183086679487`*^9, 3.5977183621130056`*^9, 3.5977184611536703`*^9, 
   3.597718854733182*^9, 3.597719013750277*^9, 3.5977195617096186`*^9, 
   3.5977201000064073`*^9, 3.5977201974379797`*^9, 3.5977203491546574`*^9, 
   3.5977210252523284`*^9, {3.5977210960113754`*^9, 3.5977211286692433`*^9}, 
   3.5978206836999083`*^9, 3.598078881969433*^9}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078881970606*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078889653455*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078896998508*^9}],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078904313355*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078911640382*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078919463035*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078927270136*^9}],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078934584474*^9}],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078941873594*^9}],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078949180078*^9}],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078956500636*^9}],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078964298144*^9}],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.59807897210738*^9}],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078979415055*^9}],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078986747574*^9}],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598078994074918*^9}],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079001408323*^9}],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079009380234*^9}],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079017390876*^9}],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079025411313*^9}],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079033205416*^9}],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079040995017*^9}],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079048767458*^9}],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{
  3.597718308782955*^9, 3.5977183621300063`*^9, 3.597718461196673*^9, 
   3.597718854738182*^9, 3.5977190137812786`*^9, 3.5977195617336197`*^9, 
   3.5977201000434093`*^9, 3.5977201974519806`*^9, 3.59772034919466*^9, 
   3.5977210252943306`*^9, {3.597721096022376*^9, 3.597721128680244*^9}, 
   3.5978206836999083`*^9, 3.598079056517455*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{"Simplify", "[", "dersumnum", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5977183317632694`*^9, 3.5977183431149187`*^9}, {
  3.5977187671171703`*^9, 3.5977187691682873`*^9}, {3.5977190307282476`*^9, 
  3.597719050014351*^9}, {3.5977195832528505`*^9, 3.597719587125072*^9}, {
  3.5977201148002534`*^9, 3.59772013274528*^9}, {3.597720212066817*^9, 
  3.5977202290227866`*^9}, {3.5977203641385145`*^9, 3.5977203713739285`*^9}, {
  3.5977214988754177`*^9, 3.597721508313958*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.597718333113347*^9, 3.5977183657662144`*^9}, {
   3.597718758331668*^9, 3.5977187696583157`*^9}, {3.5977190314542894`*^9, 
   3.5977190502433643`*^9}, {3.5977195749113736`*^9, 
   3.5977195874110885`*^9}, {3.5977201164973507`*^9, 3.597720133124302*^9}, {
   3.597720213435895*^9, 3.597720229305803*^9}, {3.5977203655525956`*^9, 
   3.597720371645944*^9}, 3.5977210398091607`*^9, 3.597721110374197*^9, {
   3.5977214955742292`*^9, 3.5977215088399878`*^9}, 3.597820946092369*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", 
    RowBox[{
    "*", " ", "A", " ", "line", " ", "of", " ", "zeroes", " ", "here"}]}], 
   ",", " ", 
   RowBox[{
   "indicates", " ", "that", " ", "the", " ", "test", " ", "of", " ", 
    "conformal", " ", "invariance", " ", "has", " ", "been", " ", 
    RowBox[{"satisfied", " ", "**", "**", "**", "**", "**", "**"}]}]}], 
  "******)"}]], "Input",
 CellChangeTimes->{{3.597731850097664*^9, 3.5977318612423015`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", " ", "Flat"}], " ", 
    "Space", " ", 
    RowBox[{
     RowBox[{"Limit", " ", "**", "**"}], "**", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5977317407364087`*^9, 3.5977317450986586`*^9}, {
  3.597731845799418*^9, 3.597731849350621*^9}, {3.597731976574898*^9, 
  3.5977319773159404`*^9}, {3.597732073711454*^9, 3.597732081440896*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stress", "[", 
   RowBox[{"i_", ",", "j_", ",", " ", "k1_", ",", " ", "k2_"}], "]"}], " ", ":=",
   " ", 
  RowBox[{
   RowBox[{
    RowBox[{"k1", "[", 
     RowBox[{"[", "i", "]"}], "]"}], " ", 
    RowBox[{"k2", "[", 
     RowBox[{"[", "j", "]"}], "]"}]}], " ", "-", "  ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], " ", 
    RowBox[{"fourdot", "[", 
     RowBox[{"k1", ",", " ", "k2"}], "]"}], " ", 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"i", ",", "j"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourdot", "[", 
   RowBox[{"k1_", ",", " ", "k2_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Dot", "[", 
    RowBox[{"k1", ",", " ", "k2"}], "]"}], " ", "-", "  ", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"Dot", "[", 
      RowBox[{"k1", ",", " ", "k1"}], "]"}], "]"}], " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"Dot", "[", 
      RowBox[{"k2", ",", " ", "k2"}], "]"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"i_", ",", " ", "j_", ",", " ", "vk_", ",", " ", "p_"}], "]"}], 
   " ", ":=", " ", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"i", ",", "j"}], "]"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"vk", "[", 
      RowBox[{"[", "i", "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{"vk", "[", 
       RowBox[{"[", "j", "]"}], "]"}], "/", 
      RowBox[{"p", "^", "2"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5974922593563185`*^9, 3.5974923257051134`*^9}, {
   3.59749242967206*^9, 3.5974924752666683`*^9}, {3.5974927832562838`*^9, 
   3.5974927853024015`*^9}, {3.5974928154711266`*^9, 3.597493007418105*^9}, {
   3.5975233307944007`*^9, 3.59752333270251*^9}, {3.597524060770153*^9, 
   3.5975240612501802`*^9}, {3.5975246128217287`*^9, 3.5975246131297464`*^9}, 
   3.597524696311504*^9, {3.5975248137502213`*^9, 3.597524821401659*^9}, {
   3.597733287917903*^9, 3.597733292452162*^9}, 3.5977342088145747`*^9, {
   3.598078812128766*^9, 3.598078821550269*^9}, {3.598079006678155*^9, 
   3.598079026358011*^9}, 3.598079157150933*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", " ", "Now"}], ",", " ", 
   RowBox[{
   "we", " ", "choose", " ", "a", " ", "kinematic", " ", "configuration", " ",
     "to", " ", "check", " ", "the", " ", "flat", " ", "space", " ", 
    RowBox[{"limit", ".", " ", "We"}], " ", "do", " ", "this", " ", "by", " ",
     "first", " ", "considering", " ", "a", " ", "com", " ", "frame"}], ",", 
   " ", 
   RowBox[{
   "and", " ", "then", " ", "making", " ", "a", " ", "general", " ", 
    "Lorentz", " ", "transformation"}]}], " ", "*****)"}]], "Input",
 CellChangeTimes->{{3.597733294905302*^9, 3.597733298642516*^9}, {
  3.5977333521375756`*^9, 3.5977333669604235`*^9}, {3.5977334128910503`*^9, 
  3.5977334313441057`*^9}, {3.5977595719379597`*^9, 3.5977595976144285`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pt1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}]}], ";", " ", 
  RowBox[{"pt2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], ";", " ", 
  RowBox[{"pt3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", " ", "0"}], "}"}]}], ";", 
  " ", 
  RowBox[{"pt4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", " ", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"arbso31", " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "rotgen", "}"}], ",", " ", 
    RowBox[{
     RowBox[{"rotgen", " ", "=", " ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", " ", "4"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"rotgen", " ", "=", " ", 
      RowBox[{"rotgen", " ", "-", " ", 
       RowBox[{"Transpose", "[", "rotgen", "]"}]}]}], ";", " ", 
     RowBox[{
      RowBox[{"rotgen", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
      RowBox[{"-", 
       RowBox[{"rotgen", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"MatrixExp", "[", "rotgen", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"randomrot", " ", "=", " ", "arbso31"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"pt1", ",", " ", "pt2", ",", " ", "pt3", ",", " ", "pt4"}], "}"}],
    " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"randomrot", ".", "pt1"}], ",", " ", 
     RowBox[{"randomrot", ".", "pt2"}], ",", " ", 
     RowBox[{"randomrot", ".", "pt3"}], ",", " ", 
     RowBox[{"randomrot", ".", "pt4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"np1", " ", "=", " ", 
   RowBox[{"pt1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"np2", " ", "=", " ", 
   RowBox[{"pt2", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"np3", " ", "=", " ", 
   RowBox[{"pt3", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"np4", " ", "=", " ", 
   RowBox[{"pt4", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"pt1", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "4"}], "]"}], "]"}]}], ";", " ", 
  RowBox[{"p2", "=", " ", 
   RowBox[{"pt2", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "4"}], "]"}], "]"}]}], ";", " ", 
  RowBox[{"p3", " ", "=", " ", 
   RowBox[{"pt3", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "4"}], "]"}], "]"}]}], ";", " ", 
  RowBox[{"p4", " ", "=", " ", 
   RowBox[{"pt4", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "4"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ps", " ", "=", " ", 
    RowBox[{"p1", " ", "+", " ", "p2"}]}], ";", " ", 
   RowBox[{"nps", " ", "=", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"ps", ".", "ps"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", " ", "Now"}], " ", "we", " ", 
     "have", " ", "a", " ", "very", " ", "general", " ", "configuration", " ",
      "of", " ", "four", " ", "on"}], "-", 
    RowBox[{"shell", " ", "momenta", " ", "in", " ", "four", " ", 
     RowBox[{"dimensions", " ", "**", "**", "**", "**", "**"}]}]}], 
   "******)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.597733454223415*^9, 3.5977334775567493`*^9}, {
  3.5977339137386975`*^9, 3.5977339141727223`*^9}, {3.597760455977524*^9, 
  3.597760643318239*^9}, {3.5977614119342012`*^9, 3.597761419301623*^9}, {
  3.5977617992243533`*^9, 3.5977617992823563`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", " ", "Flat"}], " ", "Space", " ", 
    RowBox[{
    "Answers", " ", "**", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "*****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eta", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"0", "/;", " ", 
      RowBox[{"i", " ", "\[NotEqual]", " ", 
       RowBox[{"j", "\[IndentingNewLine]", 
        RowBox[{"eta", "[", 
         RowBox[{"i_", ",", " ", "i_"}], "]"}]}]}]}], "  ", ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", " ", "\[Equal]", " ", "4"}], ",", " ", 
       RowBox[{"-", "\[Gamma]"}], ",", " ", "1"}], "]"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"propfactor", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"nps", "^", "2"}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"np1", " ", "+", " ", "np2"}], ")"}], "^", "2"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S4", " ", "=", " ", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"stress", "[", 
          RowBox[{"i", ",", "j", ",", "p1", ",", " ", "p2"}], "]"}], " ", 
         RowBox[{"stress", "[", 
          RowBox[{"k", ",", "l", ",", "p3", ",", "p4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"i", ",", "k", ",", "ps", ",", " ", 
              RowBox[{"I", 
               RowBox[{"(", 
                RowBox[{"np1", " ", "+", " ", "np2"}], ")"}]}]}], "]"}], " ", 
            RowBox[{"T", "[", 
             RowBox[{"j", ",", "l", ",", " ", "ps", ",", " ", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{"np1", " ", "+", " ", "np2"}], ")"}]}]}], "]"}]}], 
           " ", "+", " ", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"i", ",", "l", ",", "ps", ",", " ", 
              RowBox[{"I", 
               RowBox[{"(", 
                RowBox[{"np1", " ", "+", " ", "np2"}], ")"}]}]}], "]"}], " ", 
            RowBox[{"T", "[", 
             RowBox[{"j", ",", "k", ",", " ", "ps", ",", " ", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{"np1", " ", "+", " ", "np2"}], ")"}]}]}], "]"}]}], 
           " ", "-", " ", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{"i", ",", "j", ",", " ", "ps", ",", " ", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{"np1", " ", "+", " ", "np2"}], ")"}]}]}], "]"}], " ", 
            RowBox[{"T", "[", 
             RowBox[{"k", ",", "l", " ", ",", "ps", ",", " ", 
              RowBox[{"I", " ", 
               RowBox[{"(", 
                RowBox[{"np1", " ", "+", " ", "np2"}], ")"}]}]}], "]"}]}]}], 
          ")"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}], "/", 
      "propfactor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", " ", "The"}], " ", "above", " ", "is", " ", "the", " ", 
       "real", " ", "flat", " ", "space", " ", "answer", " ", "for", " ", 
       "the", " ", 
       RowBox[{"amplitude", ".", " ", "Note"}], " ", "that", " ", "we", " ", 
       "have", " ", "inserted", " ", "an", " ", "$i$", " ", "for", " ", "the",
        " ", "$z$"}], "-", "component"}], ",", " ", 
     RowBox[{
      RowBox[{"since", " ", "the", " ", "$z$"}], "-", 
      RowBox[{"component", " ", "is", " ", "imaginary"}]}], ",", " ", 
     RowBox[{"as", " ", "in", " ", "the", " ", "paper"}]}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", "**", "**", " ", "The"}], " ", "term", " ", "below", " ", 
      "gives", " ", "the", " ", "flat", " ", "space", " ", "answer"}], ",", 
     " ", 
     RowBox[{
     "with", " ", "the", " ", "projector", " ", "inside", " ", "the", " ", 
      "graviton", " ", "replaced", " ", "with", " ", "the", " ", "transverse",
       " ", "traceless", " ", 
      RowBox[{"projector", ".", " ", "This"}], " ", "is", " ", 
      RowBox[{"called", " ", "\\", "tilde"}], 
      RowBox[{"{", "S", "}"}], "_", "4", " ", "in", " ", "the", " ", 
      RowBox[{"paper", " ", "**"}]}]}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tildeS4", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"stress", "[", 
           RowBox[{"i", ",", "j", ",", "p1", ",", " ", "p2"}], "]"}], " ", 
          RowBox[{"stress", "[", 
           RowBox[{"k", ",", "l", ",", "p3", ",", "p4"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"i", ",", "k", ",", "ps", ",", "  ", 
               RowBox[{"I", " ", "nps"}]}], "]"}], " ", 
             RowBox[{"T", "[", 
              RowBox[{"j", ",", "l", ",", " ", "ps", ",", 
               RowBox[{"I", " ", "nps"}]}], "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"i", ",", "l", ",", "ps", ",", 
               RowBox[{"I", " ", "nps"}]}], "]"}], " ", 
             RowBox[{"T", "[", 
              RowBox[{"j", ",", "k", ",", " ", "ps", ",", " ", 
               RowBox[{"I", " ", "nps"}]}], "]"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"i", ",", "j", ",", " ", "ps", ",", " ", 
               RowBox[{"I", " ", "nps"}]}], "]"}], " ", 
             RowBox[{"T", "[", 
              RowBox[{"k", ",", "l", " ", ",", "ps", ",", " ", 
               RowBox[{"I", " ", "nps"}]}], "]"}]}]}], ")"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"l", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}], ")"}], 
      "/", "propfactor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Here"}], ",", " ", 
     RowBox[{
     "we", " ", "have", " ", "inserted", " ", "an", " ", "$i$", " ", "in", 
      " ", "front", " ", "of", " ", "nps"}], ",", " ", 
     RowBox[{
      RowBox[{
      "which", " ", "automatically", " ", "converts", " ", "the", " ", 
       "$T$"}], "-", 
      RowBox[{
      "projector", " ", "into", " ", "the", " ", "right", " ", 
       "\"\<simplified projector\>\"", " ", "that", " ", "appears", " ", "in",
        " ", "tildeS4", " ", "as", " ", "in", " ", "the", " ", "paper"}]}]}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rs4", " ", "=", " ", 
     RowBox[{"S4", "  ", "-", " ", "tildeS4"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", 
     RowBox[{"*", " ", "rs4", " ", "is", " ", "the", " ", 
      RowBox[{"remainder", " ", "**"}]}]}], "*****)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5974930413720474`*^9, 3.5974930460873175`*^9}, {
   3.5974935602947283`*^9, 3.5974936194911137`*^9}, {3.5974936627985907`*^9, 
   3.597493691489232*^9}, {3.5974937234960628`*^9, 3.5974937922349944`*^9}, {
   3.5974938898485775`*^9, 3.597493917198142*^9}, {3.5974939522131443`*^9, 
   3.597493956799407*^9}, {3.597494090992082*^9, 3.5974942218515673`*^9}, {
   3.5974942944907217`*^9, 3.597494296943862*^9}, {3.5974951530028257`*^9, 
   3.5974951917440414`*^9}, {3.59749524399903*^9, 3.5974952453771095`*^9}, {
   3.5974953802858257`*^9, 3.597495388647304*^9}, {3.597499663437752*^9, 
   3.5974996712311974`*^9}, {3.597523461483876*^9, 3.597523464365041*^9}, {
   3.59752483470642*^9, 3.597524849583271*^9}, {3.5975250993455563`*^9, 
   3.59752515063449*^9}, 3.597525380070613*^9, {3.5977339835646915`*^9, 
   3.597734159518755*^9}, {3.597734190815545*^9, 3.597734194727769*^9}, {
   3.5977342364151535`*^9, 3.597734256250288*^9}, {3.5977343852886686`*^9, 
   3.5977343900869427`*^9}, {3.597760690142917*^9, 3.597760710054056*^9}, {
   3.5977623019151053`*^9, 3.597762307005397*^9}, {3.59776243400366*^9, 
   3.5977624342676754`*^9}, {3.598078666486332*^9, 3.598078679733096*^9}, {
   3.598078829381458*^9, 3.598078831869153*^9}, {3.598079540664956*^9, 
   3.598079624657226*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", " ", "AdS"}], " ", 
   RowBox[{"Answers", " ", "**", "**", "**"}]}], "*****)"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "First"}], ",", " ", 
    RowBox[{"we", " ", "look", " ", "at", " ", "the", " ", 
     RowBox[{"1", "/", 
      RowBox[{"kt", "^", "3"}]}], " ", "term", " ", "in", " ", "the", " ", 
     "transverse", " ", "graviton", " ", 
     RowBox[{"contribution", ".", " ", "This"}], " ", "is", " ", "what", " ", 
     "we", " ", "call", " ", "ads", " ", "simple"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"adstransverse", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"projector", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "/", 
         "propfactor"}], ")"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"nk", "[", "1", "]"}], " ", "\[Rule]", " ", "np1"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"nk", "[", "2", "]"}], " ", "\[Rule]", " ", "np2"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"nk", "[", "3", "]"}], " ", "\[Rule]", " ", "np3"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"nk", "[", "4", "]"}], " ", "\[Rule]", " ", "np4"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"vk", "[", "1", "]"}], " ", "\[Rule]", " ", "p1"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"vk", "[", "2", "]"}], " ", "\[Rule]", " ", "p2"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"vk", "[", "3", "]"}], " ", "\[Rule]", " ", "p3"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"vk", "[", "4", "]"}], " ", "\[Rule]", " ", "p4"}], " ", 
         ",", " ", 
         RowBox[{
          RowBox[{"ks", "[", 
           RowBox[{"1", ",", "2"}], "]"}], " ", "\[Rule]", " ", "nps"}]}], 
        "}"}]}], " ", "/.", " ", 
      RowBox[{"dot", " ", "\[Rule]", " ", "Dot"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", " ", "Now"}], ",", " ", 
     RowBox[{
     "we", " ", "look", " ", "at", " ", "the", " ", "terms", " ", "from", " ",
       "the", " ", "longitudinal", " ", "graviton", " ", "contribution"}]}], 
    " ", "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kt31", "[", 
     RowBox[{"a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"normks", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "2"]}]], "3", " ", 
     RowBox[{"nk", "[", "a", "]"}], " ", 
     RowBox[{"nk", "[", "b", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"vk", "[", "a", "]"}], ",", 
         RowBox[{"vk", "[", "b", "]"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"nk", "[", "a", "]"}], " ", 
        RowBox[{"nk", "[", "b", "]"}]}]}], ")"}], " ", 
     RowBox[{"nk", "[", "c", "]"}], " ", 
     RowBox[{"nk", "[", "d", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"vk", "[", "c", "]"}], ",", 
         RowBox[{"vk", "[", "d", "]"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"nk", "[", "c", "]"}], " ", 
        RowBox[{"nk", "[", "d", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kt32", "[", 
     RowBox[{"a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], "]"}], 
    " ", ":=", " ", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"normks", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "4"]}]], 
     RowBox[{"nk", "[", "a", "]"}], " ", 
     RowBox[{"nk", "[", "b", "]"}], " ", 
     RowBox[{"nk", "[", "c", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nk", "[", "a", "]"}], "+", 
       RowBox[{"nk", "[", "b", "]"}], "+", 
       RowBox[{"nk", "[", "c", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"vk", "[", "c", "]"}], ",", 
           RowBox[{"vk", "[", "d", "]"}]}], "]"}]}], " ", 
        RowBox[{"nk", "[", "a", "]"}], " ", 
        RowBox[{"nk", "[", "b", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nk", "[", "a", "]"}], "+", 
           RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"vk", "[", "b", "]"}], ",", 
          RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"ks", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "2"], " ", 
        RowBox[{"nk", "[", "a", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nk", "[", "a", "]"}], "+", 
          RowBox[{"nk", "[", "b", "]"}], "+", 
          RowBox[{"nk", "[", "c", "]"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"vk", "[", "a", "]"}], ",", 
          RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"ks", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "2"], " ", 
        RowBox[{"nk", "[", "b", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nk", "[", "a", "]"}], "+", 
          RowBox[{"nk", "[", "b", "]"}], "+", 
          RowBox[{"nk", "[", "c", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"vk", "[", "a", "]"}], ",", 
          RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"vk", "[", "c", "]"}], ",", 
             RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"ks", "[", 
                RowBox[{"a", ",", "b"}], "]"}], "2"]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nk", "[", "a", "]"}], "+", 
                RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"nk", "[", "a", "]"}], "+", 
              RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"], " ", 
           RowBox[{"nk", "[", "c", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nk", "[", "a", "]"}], "+", 
             RowBox[{"nk", "[", "b", "]"}], "+", 
             RowBox[{"nk", "[", "c", "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"nk", "[", "c", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"vk", "[", "b", "]"}], ",", 
             RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"ks", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "2"], " ", 
           RowBox[{"nk", "[", "a", "]"}]}], "+", 
          RowBox[{
           RowBox[{"nk", "[", "b", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"vk", "[", "a", "]"}], ",", 
                RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"ks", "[", 
                RowBox[{"a", ",", "b"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"nk", "[", "a", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"ks", "[", 
                   RowBox[{"a", ",", "b"}], "]"}], "2"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nk", "[", "a", "]"}], "+", 
                   RowBox[{"nk", "[", "b", "]"}]}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nk", "[", "a", "]"}], "+", 
                RowBox[{"nk", "[", "b", "]"}], "+", 
                RowBox[{"nk", "[", "c", "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5974987493554697`*^9, 3.5974987883116975`*^9}, {
  3.5974988339573083`*^9, 3.597498870015371*^9}, {3.5974989104286823`*^9, 
  3.5974989117827597`*^9}, {3.5974994326905537`*^9, 3.5974994782031574`*^9}, {
  3.59752411438622*^9, 3.597524128230012*^9}, {3.5975243216640754`*^9, 
  3.597524321814084*^9}, {3.5975245611417727`*^9, 3.5975245622518363`*^9}, {
  3.5975249162810855`*^9, 3.5975249171461353`*^9}, {3.597525162296157*^9, 
  3.5975251778360453`*^9}, {3.5975262395527725`*^9, 3.5975262416968946`*^9}, {
  3.5977607384866824`*^9, 3.5977607433819623`*^9}, {3.5977612480408273`*^9, 
  3.597761252790099*^9}, {3.5977621144173813`*^9, 3.5977621734997606`*^9}, {
  3.5977623646776953`*^9, 3.5977623666848097`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"term1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"kt31", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", "/.", 
           " ", 
           RowBox[{
            RowBox[{"nk", "[", "1", "]"}], " ", "\[Rule]", " ", "np1"}]}], 
          " ", "/.", " ", 
          RowBox[{
           RowBox[{"nk", "[", "2", "]"}], " ", "\[Rule]", " ", "np2"}]}], " ",
          "/.", " ", 
         RowBox[{
          RowBox[{"nk", "[", "3", "]"}], " ", "\[Rule]", " ", "np3"}]}], " ", 
        "/.", " ", 
        RowBox[{
         RowBox[{"nk", "[", "4", "]"}], " ", "\[Rule]", " ", "np4"}]}], " ", "/.",
        " ", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"vk", "[", "1", "]"}], ",", " ", 
          RowBox[{"vk", "[", "2", "]"}]}], "]"}], " ", "\[Rule]", " ", 
        RowBox[{"dot", "[", 
         RowBox[{"p1", ",", " ", "p2"}], "]"}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"vk", "[", "3", "]"}], ",", " ", 
         RowBox[{"vk", "[", "4", "]"}]}], "]"}], " ", "\[Rule]", " ", 
       RowBox[{"dot", "[", 
        RowBox[{"p3", ",", " ", "p4"}], "]"}]}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"normks", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", "\[Rule]", " ", "nps"}]}], "/.", 
    " ", 
    RowBox[{"dot", " ", "\[Rule]", " ", "Dot"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"term2", "  ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"kt32", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", "/.",
                 " ", 
                RowBox[{
                 RowBox[{"nk", "[", "1", "]"}], " ", "\[Rule]", " ", 
                 "np1"}]}], " ", "/.", " ", 
               RowBox[{
                RowBox[{"nk", "[", "2", "]"}], " ", "\[Rule]", " ", "np2"}]}],
               " ", "/.", " ", 
              RowBox[{
               RowBox[{"nk", "[", "3", "]"}], " ", "\[Rule]", " ", "np3"}]}], 
             " ", "/.", " ", 
             RowBox[{
              RowBox[{"nk", "[", "4", "]"}], " ", "\[Rule]", " ", "np4"}]}], 
            " ", "/.", " ", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"vk", "[", "1", "]"}], ",", " ", 
               RowBox[{"vk", "[", "2", "]"}]}], "]"}], " ", "\[Rule]", " ", 
             RowBox[{"dot", "[", 
              RowBox[{"p1", ",", " ", "p2"}], "]"}]}]}], " ", "/.", " ", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "3", "]"}], ",", " ", 
              RowBox[{"vk", "[", "4", "]"}]}], "]"}], " ", "\[Rule]", " ", 
            RowBox[{"dot", "[", 
             RowBox[{"p3", ",", " ", "p4"}], "]"}]}]}], " ", "/.", " ", 
          RowBox[{
           RowBox[{"normks", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", "\[Rule]", " ", "nps"}]}], "/.",
          " ", 
         RowBox[{"dot", " ", "\[Rule]", " ", "Dot"}]}], " ", "/.", " ", 
        RowBox[{
         RowBox[{"vk", "[", "1", "]"}], " ", "\[Rule]", " ", "p1"}]}], " ", "/.",
        " ", 
       RowBox[{
        RowBox[{"vk", "[", "2", "]"}], " ", "\[Rule]", " ", "p2"}]}], " ", "/.",
       " ", 
      RowBox[{
       RowBox[{"vk", "[", "3", "]"}], " ", "\[Rule]", " ", "p3"}]}], " ", "/.",
      " ", 
     RowBox[{
      RowBox[{"vk", "[", "4", "]"}], " ", "\[Rule]", " ", "p4"}]}], " ", "/.",
     " ", 
    RowBox[{
     RowBox[{"ks", "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", "\[Rule]", " ", "nps"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"remainderads", " ", "=", 
   RowBox[{"(", 
    RowBox[{"term1", " ", "+", " ", "term2"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5974951017898965`*^9, 3.597495130161519*^9}, {
  3.597495202941682*^9, 3.5974952230908346`*^9}, {3.5974952585748644`*^9, 
  3.5974952589158835`*^9}, {3.5974953009932904`*^9, 3.597495303493433*^9}, {
  3.5977392183557262`*^9, 3.5977392232090034`*^9}, {3.597762181518219*^9, 
  3.597762182313265*^9}, {3.597762249707119*^9, 3.5977622499371324`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**"}], "*", " ", "Now"}], ",", " ", 
    RowBox[{"for", " ", "the", " ", 
     RowBox[{"comparison", ".", " ", "The"}], " ", "transverse", " ", 
     "graviton", " ", "contribution", " ", "from", " ", "AdS", " ", "matches",
      " ", "the", " ", "corresponding", " ", "contribution", " ", "in", " ", 
     "flat", " ", "space"}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "same", " ", "is", " ", "true", " ", "for", " ", 
     "the", " ", "longitudinal", " ", "graviton", " ", 
     RowBox[{"contribution", " ", "**", "**"}]}]}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tildeS4", "/", "adstransverse"}], ")"}], "/.", 
    RowBox[{"\[Theta]", " ", "\[Rule]", " ", "1.0"}]}], "\[IndentingNewLine]", 
   RowBox[{"remainderratio", " ", "=", 
    RowBox[{"Chop", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{"(", 
         RowBox[{"remainderads", "/", 
          RowBox[{"(", 
           RowBox[{"np1", " ", "np2", " ", "np3", " ", "np4", " ", "rs4"}], 
           ")"}]}], ")"}], "]"}], "]"}], " ", "/.", " ", 
      RowBox[{"\[Theta]", " ", "\[Rule]", " ", "4.5"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.597762091680081*^9, 3.5977620979324384`*^9}, {
  3.597762138419754*^9, 3.5977621436550536`*^9}, {3.5977622294429607`*^9, 
  3.5977622882703247`*^9}, {3.5977623771324077`*^9, 3.597762378980513*^9}, {
  3.598079195865965*^9, 3.598079197143114*^9}}],

Cell[BoxData[
 RowBox[{"0.9999999999999998`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.597762087050816*^9, {3.5977622080527368`*^9, 3.597762239488535*^9}, 
   3.5977623824817133`*^9, 3.597762440881054*^9, 3.5978209465603704`*^9, {
   3.598079179919477*^9, 3.59807919757608*^9}}],

Cell[BoxData["1.0000000000000002`"], "Output",
 CellChangeTimes->{
  3.597762087050816*^9, {3.5977622080527368`*^9, 3.597762239488535*^9}, 
   3.5977623824817133`*^9, 3.597762440881054*^9, 3.5978209465603704`*^9, {
   3.598079179919477*^9, 3.598079197577974*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now"}], ",", " ", 
    RowBox[{
    "we", " ", "compare", " ", "our", " ", "answer", " ", "with", " ", "the", 
     " ", "answer", " ", "of", " ", "Seery", " ", "et", " ", 
     RowBox[{"al", ".", " ", "First"}]}], ",", " ", 
    RowBox[{
    "we", " ", "turn", " ", "to", " ", "the", " ", "comparison", " ", "of", 
     " ", "the", " ", "term", " ", "that", " ", "Seery", " ", "et", " ", 
     RowBox[{"al", ".", " ", "call"}], " ", "\"\<graviton exchange\>\"", " ", 
     "which", " ", "is", " ", "actually", " ", "our", " ", "transverse", " ", 
     "graviton", " ", "exchange", " ", "and", " ", "an", " ", "additional", 
     " ", "contribution", " ", "obtained", " ", "by", " ", "integrating", " ",
      "out", " ", "the", " ", "graviton", " ", "in", " ", "the", " ", "wave", 
     " ", "function", " ", "of", " ", "the", " ", 
     RowBox[{"Universe", ".", "\[IndentingNewLine]", "All"}], " ", "these", 
     " ", "terms", " ", "multiply", " ", "a", " ", "transverse", " ", 
     "traceless", " ", "projector"}], ",", " ", 
    RowBox[{
    "so", " ", "we", " ", "just", " ", "need", " ", "to", " ", "compare", " ",
      "the", " ", "coefficients", " ", "of", " ", "this", " ", 
     "projector"}]}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a12", " ", "=", " ", 
     RowBox[{"k1", " ", "+", " ", "k2", " ", "+", " ", "Ks"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a34", " ", "=", " ", 
     RowBox[{"k3", " ", "+", " ", "k4", " ", "+", " ", "Ks"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b12", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", " ", "+", " ", "k2"}], ")"}], " ", "Ks"}], " ", "+", 
      " ", 
      RowBox[{"k1", " ", "k2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b34", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k3", " ", "+", " ", "k4"}], ")"}], " ", "Ks"}], " ", "+", 
      " ", 
      RowBox[{"k3", " ", "k4"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k12", " ", "=", " ", "Ks"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kt", " ", "=", " ", 
     RowBox[{
     "k1", " ", "+", " ", "k2", " ", "+", " ", "k3", " ", "+", " ", "k4"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seeryans1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k1", " ", "+", " ", "k2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"a34", "^", "2"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a34", " ", "+", " ", "k12"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a34", "^", "2"}], " ", "-", " ", 
            RowBox[{"2", " ", "b34"}]}], ")"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"k12", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"k3", " ", "+", " ", "k4"}], ")"}]}]}], ")"}]}], " ", "+", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", " ", 
         RowBox[{"k2", "/", "kt"}]}], " ", ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b34", "/", "a34"}], " ", "-", " ", "k12", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k12", "/", "a12"}], " ", ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k3", " ", "k4"}], " ", "-", " ", 
            RowBox[{"k12", " ", 
             RowBox[{"b34", "/", "a34"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "kt"}], " ", "+", " ", 
            RowBox[{"1", "/", "a12"}]}], ")"}]}]}], ")"}]}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k12", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "a12", " ", "a34", " ", "kt"}], ")"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b12", " ", "b34"}], " ", "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"k12", "^", "2"}], " ", "k1", " ", "k2", " ", "k3", " ", 
          "k4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"kt", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"a12", " ", "a34"}], ")"}]}], " ", "+", " ", 
            RowBox[{"k12", "/", 
             RowBox[{"(", 
              RowBox[{"kt", " ", "a12", " ", "a34"}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"threept1", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k2", "+", "Ks"}], ")"}], "^", "3"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ks", " ", "k1"}], "+", 
           RowBox[{"Ks", " ", "k2"}], "+", 
           RowBox[{"k2", " ", "k1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k1", "+", "k2", "+", "Ks"}], ")"}]}], "-", 
        RowBox[{"k1", " ", "k2", " ", "Ks"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2", "+", "Ks"}], ")"}], "^", "2"}]}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"swap1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", " ", "\[Rule]", " ", "ktemp1"}], ",", " ", 
       RowBox[{"k2", " ", "\[Rule]", " ", "ktemp2"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"swap2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k3", " ", "\[Rule]", " ", "k1"}], ",", " ", 
       RowBox[{"k4", " ", "\[Rule]", " ", "k2"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"swap3", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ktemp1", " ", "\[Rule]", " ", "k3"}], ",", " ", 
       RowBox[{"ktemp2", " ", "\[Rule]", " ", "k4"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"seeryans", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"seeryans1", " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"seeryans1", " ", "/.", " ", "swap1"}], " ", "/.", " ", 
           "swap2"}], " ", "/.", " ", "swap3"}], ")"}]}], ")"}], "/", 
      RowBox[{"Ks", "^", "3"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", "**", "**"}], "*", " ", "Now"}], ",", " ", 
     RowBox[{
     "we", " ", "turn", " ", "to", " ", "the", " ", "contribution", " ", 
      "from", " ", "integrating", " ", "out", " ", "the", " ", "graviton", 
      " ", "in", " ", "the", " ", "wave", " ", 
      RowBox[{"function", " ", "**"}]}]}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fourptfromthreept", " ", "=", " ", 
     RowBox[{"threept1", " ", "*", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"threept1", "/.", "swap1"}], " ", "/.", "swap2"}], " ", "/.",
          " ", "swap3"}], ")"}], "/", 
       RowBox[{"Ks", "^", "3"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "k1"}], " ", "k2", " ", "Ks"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "k2", "+", "Ks"}], ")"}], "3"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k1", "+", "k2", "+", "Ks"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k1", " ", "k2"}], "+", 
            RowBox[{"k1", " ", "Ks"}], "+", 
            RowBox[{"k2", " ", "Ks"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "k3"}], " ", "k4", " ", "Ks"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k3", "+", "k4", "+", "Ks"}], ")"}], "3"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k3", "+", "k4", "+", "Ks"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k3", " ", "k4"}], "+", 
            RowBox[{"k3", " ", "Ks"}], "+", 
            RowBox[{"k4", " ", "Ks"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ks", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", "+", "k2", "+", "Ks"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k3", "+", "k4", "+", "Ks"}], ")"}], "2"]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ourans", "  ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"transversegraviton", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "  ", "/.", 
            RowBox[{
             RowBox[{"nk", "[", "1", "]"}], " ", "\[Rule]", " ", "k1"}]}], 
           " ", "/.", " ", 
           RowBox[{
            RowBox[{"nk", "[", "2", "]"}], " ", "\[Rule]", " ", "k2"}]}], " ",
           "/.", " ", 
          RowBox[{
           RowBox[{"nk", "[", "3", "]"}], " ", "\[Rule]", " ", "k3"}]}], " ", 
         "/.", " ", 
         RowBox[{
          RowBox[{"nk", "[", "4", "]"}], " ", "\[Rule]", " ", "k4"}]}], " ", "/.",
         " ", 
        RowBox[{
         RowBox[{"ks", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", "\[Rule]", " ", "Ks"}]}], " ", 
       ")"}], " ", "+", " ", "fourptfromthreept"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.597819378820017*^9, 3.5978194392857227`*^9}, 
   3.597819478332591*^9, {3.5978195153046565`*^9, 3.597819524461872*^9}, {
   3.597819560669536*^9, 3.5978196325076623`*^9}, {3.5978196811173477`*^9, 
   3.597819689775363*^9}, {3.597819728806631*^9, 3.5978197725803084`*^9}, {
   3.597819834309617*^9, 3.5978198721864834`*^9}, 3.597820570006909*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"substk", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", " ", "\[Rule]", "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"k1x", "^", "2"}], " ", "+", " ", 
        RowBox[{"k1y", "^", "2"}], " ", "+", " ", 
        RowBox[{"k1z", "^", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"k2", " ", "\[Rule]", "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"k2x", "^", "2"}], " ", "+", " ", 
        RowBox[{"k2y", "^", "2"}], " ", "+", " ", 
        RowBox[{"k2z", "^", "2"}]}], "]"}]}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{"k3", " ", "\[Rule]", "  ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"k3x", "^", "2"}], " ", "+", " ", 
        RowBox[{"k3y", "^", "2"}], " ", "+", " ", 
        RowBox[{"k3z", "^", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"k4", " ", "->", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"k4x", "^", "2"}], " ", "+", " ", 
        RowBox[{"k4y", "^", "2"}], " ", "+", " ", 
        RowBox[{"k4z", "^", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{"Ks", " ", "->", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1x", " ", "+", " ", "k2x"}], ")"}], "^", "2"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1y", " ", "+", " ", "k2y"}], ")"}], "^", "2"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1z", " ", "+", " ", "k2z"}], ")"}], "^", "2"}]}], 
       "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subst1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k4x", " ", "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"k1x", " ", "+", " ", "k2x", " ", "+", " ", "k3x"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{"k4y", " ", "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"k1y", " ", "+", " ", "k2y", " ", "+", " ", "k3y"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{"k4z", " ", "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"k1z", " ", "+", " ", "k2z", " ", "+", " ", "k3z"}], 
        ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subst2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1x", "\[Rule]", "1"}], ",", 
     RowBox[{"k1y", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"k1z", "\[Rule]", "3"}], ",", 
     RowBox[{"k2x", "\[Rule]", "2"}], ",", 
     RowBox[{"k2y", "\[Rule]", "1"}], ",", 
     RowBox[{"k2z", "\[Rule]", "2"}], ",", 
     RowBox[{"k3x", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"k3y", "\[Rule]", "1"}], ",", 
     RowBox[{"k3z", "\[Rule]", "2"}]}], "}"}]}], ";"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"temp1", "  ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"seeryans", "/.", "substk"}], "/.", "subst1"}], " ", "/.", 
    "subst2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"temp2", " ", "=", " ", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ourans", "/.", " ", "substk"}], " ", "/.", " ", "subst1"}], " ",
     "/.", " ", "subst2"}], "  ", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.597819661008912*^9, 3.597819672599733*^9}, 
   3.597820585872137*^9}],

Cell[BoxData["0.38948753812184506`"], "Output",
 CellChangeTimes->{{3.5978196400424757`*^9, 3.5978196936909695`*^9}, {
   3.597820579491726*^9, 3.597820586511738*^9}, 3.5978209472935715`*^9}],

Cell[BoxData["0.38948753812184633`"], "Output",
 CellChangeTimes->{{3.5978196400424757`*^9, 3.5978196936909695`*^9}, {
   3.597820579491726*^9, 3.597820586511738*^9}, 3.5978209473091717`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**"}], "*", " ", "Finally"}], ",", " ", 
    RowBox[{
    "the", " ", "longitudinal", " ", "graviton", " ", "exchange", " ", "term",
      " ", "needs", " ", "to", " ", "be", " ", "matched", " ", "with", " ", 
     "the", " ", "\"\<contact term\>\"", " ", "of", " ", "Seery", " ", "et", 
     " ", 
     RowBox[{"al", ".", "  ", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], 
   "*****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nk", "[", "i", "]"}], " ", "+", " ", 
        RowBox[{"nk", "[", "j", "]"}]}], ")"}], "/", "kt"}], " ", "+", " ", 
     RowBox[{"2", " ", 
      RowBox[{"nk", "[", "i", "]"}], " ", 
      RowBox[{
       RowBox[{"nk", "[", "j", "]"}], "/", 
       RowBox[{"kt", "^", "2"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", ":=", " ", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nk", "[", "i", "]"}], " ", "+", " ", 
        RowBox[{"nk", "[", "j", "]"}], " ", "+", " ", 
        RowBox[{"nk", "[", "k", "]"}]}], ")"}], "/", "kt"}], " ", "+", " ", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"nk", "[", "i", "]"}], " ", 
          RowBox[{"nk", "[", "j", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"nk", "[", "i", "]"}], " ", 
          RowBox[{"nk", "[", "k", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"nk", "[", "j", "]"}], " ", 
          RowBox[{"nk", "[", "k", "]"}]}]}], ")"}], "/", 
       RowBox[{"kt", "^", "2"}]}]}], " ", "+", " ", 
     RowBox[{"6", " ", 
      RowBox[{"nk", "[", "i", "]"}], " ", 
      RowBox[{"nk", "[", "j", "]"}], " ", 
      RowBox[{
       RowBox[{"nk", "[", "k", "]"}], "/", 
       RowBox[{"kt", "^", "3"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"vk", "[", "i", "]"}], ",", " ", 
       RowBox[{"vk", "[", "j", "]"}]}], "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"nk", "[", "j", "]"}], "^", "2"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seerycontact", "[", 
     RowBox[{"a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "d_"}], "]"}], 
    " ", ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"nk", "[", "b", "]"}], "2"]}], 
           SuperscriptBox["kt", "3"]], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"nk", "[", "b", "]"}], "2"], " ", 
            RowBox[{"nk", "[", "d", "]"}]}], 
           SuperscriptBox["kt", "4"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "a", "]"}], ",", 
              RowBox[{"vk", "[", "b", "]"}]}], "]"}], " ", 
            RowBox[{"W", "[", 
             RowBox[{"a", ",", "b", ",", "d"}], "]"}]}], "kt"]}], ")"}], " ", 
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"c", ",", "d"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"ks", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "2"]}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"kt", " ", 
        SuperscriptBox[
         RowBox[{"ks", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "4"]}]], "2", " ", 
      SuperscriptBox[
       RowBox[{"nk", "[", "a", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"nk", "[", "c", "]"}], "2"], " ", 
      RowBox[{"W", "[", 
       RowBox[{"b", ",", "d"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"vk", "[", "b", "]"}], ",", 
           RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"c", ",", "d"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a", ",", "b"}], "]"}], " ", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"c", ",", "d"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"vk", "[", "b", "]"}], ",", 
           RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"d", ",", "c"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"ks", "[", 
            RowBox[{"a", ",", "b"}], "]"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "a", "]"}], ",", 
              RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"a", ",", "b"}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"c", ",", "d"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "b", "]"}], ",", 
              RowBox[{"vk", "[", "c", "]"}]}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"b", ",", "a"}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"c", ",", "d"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "a", "]"}], ",", 
              RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"a", ",", "b"}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"d", ",", "c"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"vk", "[", "b", "]"}], ",", 
              RowBox[{"vk", "[", "d", "]"}]}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"b", ",", "a"}], "]"}], " ", 
            RowBox[{"\[Sigma]", "[", 
             RowBox[{"d", ",", "c"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5978198814529*^9, 3.5978199061633425`*^9}, {
  3.59781996705025*^9, 3.597819976347866*^9}, {3.597820316085263*^9, 
  3.5978203233392754`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", " ", "Sum"}], " ", 
    "Both", " ", "Answers", " ", "Over", " ", 
    RowBox[{"Permutations", " ", "**", "**", "**"}]}], "*****)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ourlongitotal", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], " ", 
          "\[Equal]", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ",", " ", 
         RowBox[{"longitudinalgraviton", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], ",", "0"}], 
        "]"}], ",", "  ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"seerycontacttotal", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"{", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], " ", 
          "\[Equal]", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ",", " ", 
         RowBox[{"seerycontact", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], ",", "0"}], 
        "]"}], ",", "  ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5978203495785217`*^9, 3.597820361153742*^9}, {
  3.597820391885796*^9, 3.5978204037574167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{"RandomReal", "[", 
    RowBox[{"1", ",", " ", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"RandomReal", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{"RandomReal", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "4", "]"}], " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], " ", "+", " ", 
      RowBox[{"p", "[", "2", "]"}], " ", "+", " ", 
      RowBox[{"p", "[", "3", "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"numsubst", " ", "=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"vk", "[", "i_", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"p", "[", "i", "]"}]}], " ", ",", " ", 
      RowBox[{"dot", " ", "\[Rule]", " ", "Dot"}], " ", ",", " ", 
      RowBox[{
       RowBox[{"nk", "[", "i_", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"Norm", "[", 
        RowBox[{"p", "[", "i", "]"}], "]"}]}], " ", ",", " ", 
      RowBox[{
       RowBox[{"ks", "[", 
        RowBox[{"a_", ",", " ", "b_"}], "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"Norm", "[", 
        RowBox[{
         RowBox[{"p", "[", "a", "]"}], " ", "+", " ", 
         RowBox[{"p", "[", "b", "]"}]}], "]"}]}], ",", " ", 
      RowBox[{"kt", " ", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Norm", "[", 
         RowBox[{"p", "[", "1", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Norm", "[", 
         RowBox[{"p", "[", "2", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Norm", "[", 
         RowBox[{"p", "[", "3", "]"}], "]"}], " ", "+", " ", 
        RowBox[{"Norm", "[", 
         RowBox[{"p", "[", "4", "]"}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ourlongitotal", " ", "/.", 
   RowBox[{"kt", " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"nk", "[", "1", "]"}], " ", "+", " ", 
     RowBox[{"nk", "[", "2", "]"}], " ", "+", " ", 
     RowBox[{"nk", "[", "3", "]"}], " ", "+", " ", 
     RowBox[{"nk", "[", "4", "]"}]}]}]}], "/.", " ", 
  "numsubst"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"seerycontacttotal", " ", "/.", 
   RowBox[{"kt", " ", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"nk", "[", "1", "]"}], " ", "+", " ", 
     RowBox[{"nk", "[", "2", "]"}], " ", "+", " ", 
     RowBox[{"nk", "[", "3", "]"}], " ", "+", " ", 
     RowBox[{"nk", "[", "4", "]"}]}]}]}], "/.", " ", "numsubst"}]}], "Input",
 CellChangeTimes->{{3.5978204229610505`*^9, 3.597820427797059*^9}, {
  3.597820472241537*^9, 3.5978204821943545`*^9}, {3.597820637180627*^9, 
  3.597820639442631*^9}}],

Cell[BoxData["2.979286389430454`"], "Output",
 CellChangeTimes->{
  3.597820478013547*^9, {3.597820626385408*^9, 3.597820640269432*^9}, 
   3.5978209473559713`*^9}],

Cell[BoxData["2.979286389430454`"], "Output",
 CellChangeTimes->{
  3.597820478013547*^9, {3.597820626385408*^9, 3.597820640269432*^9}, 
   3.5978209473715715`*^9}]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 13843, 355, 477, "Input"],
Cell[14391, 377, 25642, 680, 448, "Input"],
Cell[40036, 1059, 1931, 43, 126, "Input"],
Cell[41970, 1104, 5870, 149, 316, "Input"],
Cell[CellGroupData[{
Cell[47865, 1257, 3262, 86, 145, "Input"],
Cell[51130, 1345, 966, 17, 30, "Output"],
Cell[52099, 1364, 602, 11, 30, "Output"],
Cell[CellGroupData[{
Cell[52726, 1379, 389, 6, 23, "Print"],
Cell[53118, 1387, 389, 6, 23, "Print"],
Cell[53510, 1395, 389, 6, 23, "Print"],
Cell[53902, 1403, 389, 6, 23, "Print"],
Cell[54294, 1411, 389, 6, 23, "Print"],
Cell[54686, 1419, 389, 6, 23, "Print"],
Cell[55078, 1427, 389, 6, 23, "Print"],
Cell[55470, 1435, 389, 6, 23, "Print"],
Cell[55862, 1443, 389, 6, 23, "Print"],
Cell[56254, 1451, 390, 6, 23, "Print"],
Cell[56647, 1459, 390, 6, 23, "Print"],
Cell[57040, 1467, 390, 6, 23, "Print"],
Cell[57433, 1475, 389, 6, 23, "Print"],
Cell[57825, 1483, 390, 6, 23, "Print"],
Cell[58218, 1491, 390, 6, 23, "Print"],
Cell[58611, 1499, 390, 6, 23, "Print"],
Cell[59004, 1507, 390, 6, 23, "Print"],
Cell[59397, 1515, 390, 6, 23, "Print"],
Cell[59790, 1523, 390, 6, 23, "Print"],
Cell[60183, 1531, 390, 6, 23, "Print"],
Cell[60576, 1539, 390, 6, 23, "Print"],
Cell[60969, 1547, 390, 6, 23, "Print"],
Cell[61362, 1555, 390, 6, 23, "Print"],
Cell[61755, 1563, 390, 6, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62194, 1575, 524, 8, 30, "Input"],
Cell[62721, 1585, 808, 13, 30, "Output"]
}, Open  ]],
Cell[63544, 1601, 477, 12, 30, "Input"],
Cell[64024, 1615, 489, 11, 50, "Input"],
Cell[64516, 1628, 2176, 56, 107, "Input"],
Cell[66695, 1686, 794, 15, 50, "Input"],
Cell[67492, 1703, 4149, 113, 221, "Input"],
Cell[71644, 1818, 8961, 203, 354, "Input"],
Cell[80608, 2023, 166, 4, 30, "Input"],
Cell[80777, 2029, 9230, 242, 236, "Input"],
Cell[90010, 2273, 4466, 119, 107, "Input"],
Cell[CellGroupData[{
Cell[94501, 2396, 1578, 36, 88, "Input"],
Cell[96082, 2434, 341, 6, 30, "Output"],
Cell[96426, 2442, 263, 4, 30, "Output"]
}, Open  ]],
Cell[96704, 2449, 10155, 270, 454, "Input"],
Cell[106862, 2721, 2797, 77, 88, "Input"],
Cell[CellGroupData[{
Cell[109684, 2802, 545, 14, 69, "Input"],
Cell[110232, 2818, 191, 2, 30, "Output"],
Cell[110426, 2822, 191, 2, 30, "Output"]
}, Open  ]],
Cell[110632, 2827, 7061, 191, 349, "Input"],
Cell[117696, 3020, 2262, 60, 69, "Input"],
Cell[CellGroupData[{
Cell[119983, 3084, 3009, 78, 164, "Input"],
Cell[122995, 3164, 164, 3, 30, "Output"],
Cell[123162, 3169, 164, 3, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

